Simple exponential acceleration of the power iteration algorithm

Many real-world problems rely on finding eigenvalues and eigenvectors of a matrix. The power iteration algorithm is a simple method for determining the largest eigenvalue and associated eigenvector of a general matrix. This algorithm relies on the idea that repeated multiplication of a randomly chosen vector x by the matrix A gradually amplifies the component of the vector along the eigenvector of the largest eigenvalue of A while suppressing all other components. Unfortunately, the power iteration algorithm may demonstrate slow convergence. In this report, we demonstrate an exponential speed up in convergence of the power iteration algorithm with only a polynomial increase in computation by taking advantage of the commutativity of matrix multiplication.

==> eigenbasis.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Sep 10 17:19:56 2021

@author: MikeSha
"""

import numpy as np
import time

#  Algorithm (3)
def A20(A, power=25):
    for i in range(power):
        # Square A at each step and normalize
        A = A @ A
        A /= np.max(np.abs(A))
    return A

def gram_schmidt(A, basis=None, k=20):
    # Start with standard basis
    if basis is None:
        basis = [None for i in range(k)]
    evals = np.zeros(k, dtype=np.complex64)
    for i in range(k):
        Ahigh = A20(A)
        ei = np.random.randn(Ahigh.shape[0], 1) + np.random.randn(Ahigh.shape[0], 1) * 1j
        # Project out eigenvector of next largest eigenvalue
        eiTemp = Ahigh @ ei
        evals[i] = np.mean(A @ eiTemp / eiTemp)
        ei = eiTemp / np.linalg.norm(eiTemp)
        basis[i] = ei
        A -= evals[i] * ei.reshape((-1, 1)) @ np.conj(ei.reshape((1,-1)))

    return evals, basis


def test(dim=100, iters=300, k=2):
    eigVals = []

    # Randomly generate real, symmetric matrices
    As = np.random.randn(iters, dim, dim) + np.random.randn(iters, dim, dim) * 1j
    # Well-known that Hermitian matrices have real eigenvalues
    As += As.transpose((0, 2, 1)).conjugate()
    # Pf: Ax = lx
    # lx^dagger x = x^dagger (lx) = x^dagger(Ax) = (A^dagger x)^dagger x
    # = (Ax)^dagger x = l^dagger x^dagger x -> l = l^dagger


    # Evaluate ground truth largest (in magnitude) eigenvalue
    start = time.time()
    trueEigvals = []
    trueEigvecs = []
    for A in As:
        eigenvals, eigenvecs = np.linalg.eigh(A)
        es = list(zip(eigenvals, eigenvecs))
        es.sort(key=lambda x: np.abs(x[0]), reverse=True)
        eigenvals, eigenvecs = (*zip(*es[:k]),)
        # Add the eigenvalue
        trueEigvals.append(eigenvals)
        trueEigvecs.append(eigenvecs)
    print(time.time()-start)
    trueEigvals = np.array(trueEigvals)
    trueEigvecs = np.array(trueEigvecs)

    start = time.time()
    testEigvals = []
    testEigvecs = []
    for i, A in enumerate(As):
        eigenvals, eigenvecs = gram_schmidt(A, k=k)
        testEigvals.append(eigenvals)
        testEigvecs.append(eigenvecs)
    print(time.time()-start)
    testEigvals = np.array(testEigvals)
    testEigvecs = np.array(testEigvecs)
    return trueEigvals - testEigvals

test()
#%%
# import matplotlib.pyplot as plt
# plt.figure()
# plt.hist(piIters, bins=50, )
# plt.title('Power iteration')
# plt.xlabel('iterations')
# plt.ylabel('count')
# plt.savefig('pi.svg')
# plt.figure()

# plt.title('Power iteration with exponentiation')
# plt.xlabel('iterations')
# plt.ylabel('count')
# plt.hist(sqIters, bins=8)
# plt.savefig('pie.svg')

==> test.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Sep 10 17:19:56 2021

@author: MikeSha
"""

import numpy as np
import time

# Algorithm (1), repeatedly multiplying random vector b by A and normalizing the result
def power_iteration(A, trueEV, b=None):
    if b is None:
        b=np.random.randn(A.shape[0], 1)
    estimatedEig = []
    while np.abs(trueEV - np.mean(A@b/b)) > 1e-10:
        b = A @ b
        b /= np.max(np.abs(b))
        # Instead of computing Rayleigh quotient, just compute mean
        estimatedEig.append(np.mean(A @ b / b))
    return np.array(estimatedEig)

#  Algorithm (3)
def power_iteration_with_sq(A, trueEV, b=None):
    if b is None:
        b = np.random.randn(A.shape[0], 1)
    estimatedEig = []
    C = np.copy(A)
    Ab = A @ b
    while np.abs(trueEV - np.mean(C@Ab/Ab)) > 1e-10:
        # Square A at each step and normalize
        A = A @ A
        A /= np.max(np.abs(A))
        Ab = A @ b
        estimatedEig.append(np.mean(C @ Ab / Ab))
    return np.array(estimatedEig)

def test(dim=100, iters=300):
    piIters = []
    sqIters = []

    # Randomly generate real, symmetric matrices
    As = np.random.randn(iters, 100, 100)
    # Well-known that real symmetric matrices have real eigenvalues
    As += As.transpose((0, 2, 1))
    # Pf: Ax = lx
    # lx^dagger x = x^dagger (lx) = x^dagger(Ax) = (A^dagger x)^dagger x
    # = (Ax)^dagger x = l^dagger x^dagger x -> l = l^dagger


    # Evaluate ground truth largest (in magnitude) eigenvalue
    start = time.time()
    trueEVs = []
    for A in As:
        trueEVals = np.linalg.eigvals(A)
        # Add the eigenvalue
        trueEVs.append(trueEVals[np.argmax(np.abs(trueEVals))])
    print(time.time()-start)

    start = time.time()
    for i, A in enumerate(As):
        piEE = power_iteration(A, trueEVs[i])
        piIters.append(len(piEE))
    print(time.time()-start)
    start = time.time()
    for i, A in enumerate(As):
        sqEE = power_iteration_with_sq(A, trueEVs[i])
        sqIters.append(len(sqEE))
    print(time.time()-start)
    return piIters, sqIters
piIters, sqIters = test()
#%%
import matplotlib.pyplot as plt
plt.figure()
plt.hist(np.round(np.log2(piIters)), bins=9, )
plt.title('Power iteration')
plt.xlabel('$\log_2$ iterations')
plt.ylabel('count')
plt.savefig('pi.svg')
plt.figure()

plt.title('Power iteration with exponentiation')
plt.xlabel('iterations')
plt.ylabel('count')
plt.hist(sqIters, bins=9)
plt.savefig('pie.svg')

==> testcomplex.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Sep 10 17:19:56 2021

@author: MikeSha
"""

import numpy as np
import time

# Algorithm (1), repeatedly multiplying random vector b by A and normalizing the result
def power_iteration(A, trueEV, b=None):
    if b is None:
        b = np.random.randn(A.shape[0], 1) + np.random.randn(A.shape[0], 1) * 1j
    estimatedEig = []
    while np.abs(trueEV - np.mean(A@b/b)) > 1e-10:
        b = A @ b
        b /= np.max(np.abs(b))
        estimatedEig.append(np.mean(A @ b / b))
    return np.array(estimatedEig)

#  Algorithm (3)
def power_iteration_with_sq(A, trueEV, b=None):
    if b is None:
        b = np.random.randn(A.shape[0], 1) + np.random.randn(A.shape[0], 1) * 1j
    estimatedEig = []
    C = np.copy(A)
    Ab = A @ b
    while np.abs(trueEV - np.mean(C@Ab/Ab)) > 1e-10:
        A = A @ A
        A /= np.max(np.abs(A))
        Ab = A @ b
        estimatedEig.append(np.mean(C @ Ab / Ab))
    return np.array(estimatedEig)

def test(dim=100, iters=300):
    piIters = []
    sqIters = []

    As = np.random.randn(iters, 100, 100) + np.random.randn(iters, 100, 100) * 1j
    trueEVs = []
    # Reference
    start = time.time()
    for A in As:
        trueEVals = np.linalg.eigvals(A)
        trueEVs.append(trueEVals[np.argmax(np.abs(trueEVals))])
    print(time.time()-start)

    start = time.time()
    for i, A in enumerate(As):
        piEE = power_iteration(A, trueEVs[i])
        piIters.append(len(piEE))
    print(time.time()-start)
    start = time.time()
    for i, A in enumerate(As):
        sqEE = power_iteration_with_sq(A, trueEVs[i])
        sqIters.append(len(sqEE))
    print(time.time()-start)
    return piIters, sqIters
piIters, sqIters = test()
#%%
import matplotlib.pyplot as plt
plt.figure()
plt.hist(np.round(np.log2(piIters)), bins=11)
plt.title('Power iteration (complex)')
plt.xlabel('$\log_2$ iterations')
plt.ylabel('count')
plt.savefig('piC.svg')
plt.figure()

plt.title('Power iteration with exponentiation (complex)')
plt.xlabel('iterations')
plt.ylabel('count')
plt.hist(sqIters, bins=11)
plt.savefig('pieC.svg')
